First Light and Reionization Epoch Simulations (FLARES) -- XV: The physical properties of super-massive black holes and their impact on galaxies in the early universe

Understanding the co-evolution of super-massive black holes (SMBHs) and their host galaxies remains a key challenge of extragalactic astrophysics, particularly the earliest stages at high-redshift. However, studying SMBHs at high-redshift with cosmological simulations, is challenging due to the large volumes and high-resolution required. Through its innovative simulation strategy, the First Light And Reionisation Epoch Simulations (FLARES) suite of cosmological hydrodynamical zoom simulations allows us to simulate a much wider range of environments which contain SMBHs with masses extending to $M_{\bullet}>10^{9}\ M_{\odot}$ at $z=5$. In this paper, we use FLARES to study the physical properties of SMBHs and their hosts in the early Universe ($5\le\, z \le10$). FLARES predicts a sharply declining density with increasing redshift, decreasing by a factor of 100 over the range $z=5\to 10$. Comparison between our predicted bolometric luminosity function and pre-\emph{JWST} observations yield a good match. However, recent \emph{JWST} observations appear to suggest a larger contribution of SMBHs than previously observed, or predicted by FLARES. Finally, by using a re-simulation with AGN feedback disabled, we explore the impact of AGN feedback on their host galaxies. This reveals that AGN feedback results in a reduction of star formation activity, even at $z>5$, but only in the most massive galaxies. A deeper analysis reveals that AGN are also the cause of suppressed star formation in passive galaxies but that the presence of an AGN doesn't necessarily result in the suppression of star formation.

==> update.sh <==
git pull
sh update_figures.sh
git add figures/* 
git commit -m "updated figures"
git push

==> update_figures.sh <==

cp ../analysis/theory/figs/sed.pdf figures/
cp ../analysis/theory/figs/lyc_bolometric_correction.pdf figures/
cp ../analysis/theory/figs/uv_bolometric_correction.pdf figures/

cp ../analysis/eagle_comparison/figs/Nz.pdf figures/

cp ../analysis/physical/figs/Mbh_n.pdf figures/
cp ../analysis/physical/figs/Mbh_DF_Lbol.pdf figures/
cp ../analysis/physical/figs/Mbh_DF_allz.pdf figures/
cp ../analysis/physical/figs/Mbh_Mbhdot_T.pdf figures/
cp ../analysis/physical/figs/Mstar_Mbh_Mbhdot_5.pdf figures/
# cp ../analysis/physical/figs/

cp ../analysis/physical/figs/Mbh_DF_environment.pdf figures/
cp ../analysis/physical/figs/Mbh_N_environment.pdf figures/

cp ../analysis/photometric/figs/fraction_Lbol.pdf figures/
cp ../analysis/photometric/figs/relative_Lbol.pdf figures/
cp ../analysis/photometric/figs/relative_Lbol.png figures/
cp ../analysis/photometric/figs/Lbol_DF.pdf figures/
cp ../analysis/photometric/figs/Tdist.pdf figures/

cp ../analysis/photometric/figs/relative_LyC.pdf figures/
cp ../analysis/photometric/figs/relative_LyC.png figures/
cp ../analysis/photometric/figs/LyC_DF.pdf figures/

cp ../analysis/photometric/figs/relative_LFUV.pdf figures/
cp ../analysis/photometric/figs/relative_LFUV.png figures/
cp ../analysis/photometric/figs/IntrinsicMUV_DF.pdf figures/

cp ../analysis/impact/figs/impact_ssfr.pdf figures/
